Removing Imaging Systematics from Galaxy Clustering Measurements with Obiwan : Application to the SDSS-IV extended Baryon Oscillation Spectroscopic Survey Emission Line Galaxy Sample

This work presents the application of a new tool, Obiwan , which uses image simulations to determine the selection function of a galaxy redshift survey and calculate 3-dimensional (3D) clustering statistics. This is a forward model of the process by which images of the night sky are transformed into a 3D large--scale structure catalog. The photometric pipeline automatically detects and models galaxies and then generates a catalog of such galaxies with detailed information for each one of them, including their location, redshift and so on. Systematic biases in the imaging data are therefore imparted into the catalogs and must be accounted for in any scientific analysis of their information content. Obiwan simulates this process for samples selected from the Legacy Surveys imaging data. This imaging data will be used to select target samples for the next-generation Dark Energy Spectroscopic Instrument (DESI) experiment. Here, we apply Obiwan to a portion of the SDSS-IV extend Baryon Oscillation Spectroscopic Survey Emission Line Galaxies (ELG) sample. Systematic biases in the data are clearly identified and removed. We compare the 3D clustering results to those obtained by the map--based approach applied to the full eBOSS sample. We find the results are consistent, thereby validating the eBOSS ELG catalogs, presented in Raichoor(2020), used to obtain cosmological results.

==> figs/fig10.py <==
from modules import *

import matplotlib.pyplot as plt
import numpy as np
import astropy.io.fits as fits
from astropy.table import Table
import healpy as hp
import random
topdir='/global/cscratch1/sd/huikong/obiwan_Aug/repos_for_docker/obiwan_out/subset/'
fn =  'eBOSS_ELG_full_ALLdata-vDR16_chunk23.fits'
fn_obiwan = 'chunk23_final_chunk23_really_masked.fits'
fn_sim = 'sim_chunk23_final_chunk23_really_masked.fits'
DAT = fits.getdata(topdir+fn)
DAT_ngc = DAT[DAT['chunk']=='eboss23']
DAT = DAT_ngc
obiwan = fits.getdata(topdir+fn_obiwan)
sim = fits.getdata(topdir+fn_sim)

sim_m=sim

def compare_obiwan(res = 256, obiwan = obiwan):
    sim
    #mean <mag-mag_true> plot g,r,z
    pixs = hp.ang2pix(res,obiwan['ra'],obiwan['dec'],nest = True, lonlat = True)
    pixs2 = hp.ang2pix(res,sim_m['ra'], sim_m['dec'], nest = True, lonlat = True)
    pixs3 = hp.ang2pix(res,DAT['ra'],DAT['dec'],nest = True, lonlat = True)
    N = 12*res**2
    hist_n = np.zeros(N)
    hist_mag_diff_g = np.zeros(N)
    hist_mag_diff_r = np.zeros(N)
    hist_mag_diff_z = np.zeros(N)
    #mag_g = MAG('g','obiwan')
    #mag_r =  MAG('r', 'obiwan')
    #mag_z = MAG('z', 'obiwan')
    #sim_mag_g =  MAG('g','sim')
    #sim_mag_r =  MAG('r','sim')
    #sim_mag_z =  MAG('z','sim')
    for i in range(len(pixs)):
        n = pixs[i]
        #mag_diff_g = mag_g[i] - sim_mag_g[i]
        #mag_diff_r = mag_r[i] - sim_mag_r[i]
        #mag_diff_z = mag_z[i] - sim_mag_z[i]
        #hist_mag_diff_g[n]+=mag_diff_g
        #hist_mag_diff_r[n]+=mag_diff_r
        #hist_mag_diff_z[n]+=mag_diff_z
        hist_n[n]+=1
    hist2 = np.zeros(N)
    for i in range(len(pixs2)):
        n = pixs2[i]
        hist2[n]+=1
    hist3 = np.zeros(N)
    for i in range(len(pixs3)):
        n = pixs3[i]
        hist3[n]+=1
        
    N = 12*res**2
    ra,dec = hp.pix2ang(res,np.arange(N), nest = True,lonlat = True)
    col1 = fits.Column(name = 'ra', array = ra, format = 'D')
    col2 = fits.Column(name = 'dec', array = dec, format = 'D')
    # # of obiwans in each pixel
    col3 = fits.Column(name = 'num_obiwan', array = hist_n, format = 'D')
    #col4 = fits.Column(name = 'hist_mag_diff_g', array = hist_mag_diff_g, format = 'D')
    #col5 = fits.Column(name = 'hist_mag_diff_r', array = hist_mag_diff_r, format = 'D')
    #col6 = fits.Column(name = 'hist_mag_diff_z', array = hist_mag_diff_z, format = 'D')
    # # of uniform randoms in each pixel
    col7 = fits.Column(name = 'num_uniform', array = hist2, format = 'D')
    # # of real elgs in each pixel
    col8 = fits.Column(name = 'num_elgs', array = hist3, format = 'D')
    '''
    #bad pixels
    g = sim_mag_g
    rz = sim_mag_r - sim_mag_z
    gr = sim_mag_g - sim_mag_r
    color_sgc = (g>21.825)&(g<22.825)&(-0.068*rz+0.457<gr)&(gr< 0.112*rz+0.773) &(0.218*gr+0.571<rz)&(rz<-0.555*gr+1.901)
    dat_bad = obiwan[color_sgc==False]
    pixs_bad = hp.ang2pix(res,dat_bad['ra'],dat_bad['dec'],nest = True, lonlat = True)
    hist_bad = np.zeros(N)
    for i in range(len(pixs_bad)):
        n = pixs_bad[i]
        hist_bad[n]+=1
    col9 = fits.Column(name = 'num_bad', array = hist_bad, format = 'D')
    '''
    dat = fits.BinTableHDU.from_columns([col1,col2,col3,col7,col8]).data
    uni = dat['num_uniform']
    sel = (uni>0)
    
    return dat[sel]
#obiwan rearanged in healpix format
compact_obiwan = compare_obiwan()

plt.figure(figsize=(3,2))
pt = plt.hist(compact_obiwan['num_uniform'],bins=50)
#have a cut @ 30
def cut_uni(cut_set = 50):
    uni = compact_obiwan['num_uniform']
    sel = (uni>cut_set)
    hp_obiwan = compact_obiwan[sel]
    return hp_obiwan
hp_obiwan = cut_uni()

#number density fluctuation
def nb_dens_fluc(TYPE,plt_idx,data = hp_obiwan):
    plt.subplot(3,2,plt_idx)
    plt.xlabel('RA')
    plt.ylabel('DEC')
    assert(TYPE in ['obiwan','elgs','obiwan-0.6<z<1.1'])
    if TYPE == 'obiwan' or TYPE == 'obiwan-0.6<z<1.1':
        color = data['num_obiwan']/data['num_uniform']
    else:
        color = data['num_elgs']/data['num_uniform']
    mean = color.mean()
    std = color.std()
    plt.scatter(data['ra'],data['dec'],c=color-mean,cmap = 'seismic',vmin = -std*1.5,vmax = 1.5*std,marker='.')
    plt.colorbar()
    plt.title('dens fluct '+ TYPE +' substract mean: %.3f, +/- 1.5 sigma' % mean)
    plt.subplot(3,2,plt_idx+1)
    plt.hist(color-mean,bins = 20)
    std = (color-mean).std()
    plt.title('density hist of '+ TYPE +' std: %.3f' % std)
    #plt.xlabel(r'$N_{%s}/N_{uniform}$'%TYPE)
    plt.xlabel(r'$N\_%s/N_uniform - mean$'%TYPE)
plt.figure(figsize = (10,12))
nb_dens_fluc('obiwan',1)
nb_dens_fluc('elgs',3)

#number density fluctuation for obiwan at 0.6<z<1.1
def nb_dens_fluc_w_redshift_cut(plt_idx = 5, z_min = 0.6,zmax = 1.1):
    redshift = obiwan['redshift']
    obiwan_sel = (redshift<1.1)&(redshift>0.6)
    obiwan_rf_cut = obiwan[obiwan_sel]
    obiwan_rf_cutted = compare_obiwan(res = 128, obiwan = obiwan_rf_cut)
    uni = obiwan_rf_cutted['num_uniform']
    sel = (uni>350)
    hp_obiwan_cutted = compact_obiwan[sel]
    plt.subplot(3,2,plt_idx)
    nb_dens_fluc('obiwan-0.6<z<1.1',plt_idx,data = hp_obiwan_cutted)

#nb_dens_fluc_w_redshift_cut()
plt.tight_layout()

def fig10():
    plt.savefig("fig10.png")


==> figs/fig2.py <==
import matplotlib as mpl
fontsize= 15
mpl.rcParams['axes.titlesize'] = fontsize
mpl.rcParams['axes.labelsize']= fontsize
mpl.rcParams['font.size']= fontsize

def fake_real_mosaic(i_start, nrow=8,ncol=7):
    fig,ax= plt.subplots(nrow,ncol,figsize=(ncol*1.5,1.5*nrow))
    plt.subplots_adjust(hspace=0.01,wspace=0.01)
    d_text= dict(rotation='horizontal',
               horizontalalignment='left',
                verticalalignment='center')

    # Real
    i_real=i_start-1
    for row in np.arange(0,nrow,2):
        i_real+=1
        plotImage().imshow(f_dr5_jpeg['/%s/img' % id_dr5_draw[i_real]],ax[row,0])
        for iband,col in enumerate(range(1,4)):
            plotImage().imshow(f_dr5['/%s/img' % id_dr5_draw[i_real]][:,:,iband].T,ax[row,col],qs=[3,97])
        for iband,col in enumerate(range(4,7)):
            plotImage().imshow(f_dr5['/%s/ivar' % id_dr5_draw[i_real]][:,:,iband].T,ax[row,col],qs=[3,97])
        ax[row,-1].text(1.05,0.5,'%.2f' % dr5_sorted_ids[dr5_sorted_ids.id == id_dr5_draw[i_real]].mag_g,
                        transform=ax[row,-1].transAxes,**d_text)
    # Fake
    i_fake=i_start-1
    for row in np.arange(1,nrow,2):
        i_fake+=1
        plotImage().imshow(f_sim_jpeg['/%s/img' % sim_sorted_ids.id[i_fake]],ax[row,0])
        for iband,col in enumerate(range(1,4)):
            plotImage().imshow(f_sim['/%s/img' % sim_sorted_ids.id[i_fake]][:,:,iband].T,ax[row,col],qs=[3,97])
        for iband,col in enumerate(range(4,7)):
            plotImage().imshow(f_sim['/%s/ivar' % sim_sorted_ids.id[i_fake]][:,:,iband].T,ax[row,col],qs=[3,97])
        ax[row,-1].text(1.05,0.5,'%.2f' % sim_sorted_ids.mag_g[i_fake],
                        transform=ax[row,-1].transAxes,**d_text)


    for row in range(nrow):
        for col in range(ncol):
            ax[row,col].set_xticks([])
            ax[row,col].set_yticks([])

    for col,name in zip(range(ncol),
                        ['g+r+z','g','r','z','ivar(g)','ivar(r)','ivar(z)']):
        tlab= ax[0,col].set_title(name)
    mlab= ax[0,-1].text(1.05,1.1,'mag(g)',
                        transform=ax[0,-1].transAxes,**d_text)
    d_lab= dict(rotation='horizontal',
               horizontalalignment='right',
               verticalalignment='center')
    for row in np.arange(0,nrow,2):
        ylab=ax[row,0].set_ylabel("R",**d_lab)
    for row in np.arange(1,nrow,2):
        ax[row,0].set_ylabel("F",**d_lab)

    plt.savefig('./plots/fig2.png',
                bbox_extra_artists=[tlab,ylab,mlab], bbox_inches='tight')

def fig2():
    fake_real_mosaic(0, nrow=8,ncol=7)



